BLEnD: Improving NDN Performance Over Wireless Links Using Interest Bundling

Named Data Networking (NDN) employs small-sized Interest packets to retrieve large-sized Data packets. Given the half-duplex nature of wireless links, Interest packets frequently contend for the channel with Data packets, leading to throughput degradation. In this work, we present a novel idea called BLEnD, an Interest-bundling technique that encodes multiple Interests into one at the sender and decodes at the receiver. The major design challenges are to reduce the number of Interest transmissions without impacting the one-Interest one-Data principle embedded everywhere in NDN architecture and implementation, and support flow/congestion control mechanisms that usually use Interest packets as signals. BLEnD achieves these by bundling/unbundling Interests at the link adaptation layer, keeping all NDN components unaware and unaffected. Over a one-hop WiFi link, BLEnD improves application throughput by 30%. It may also be used over multiple hops and be improved in a number of ways.

==> figures/pdfcrop.sh <==
#!/bin/bash
for FILE in ./*.pdf; do
	pdfcrop "${FILE}" "${FILE}"
done

